On the Advantages of Multiple Stereo Vision Camera Designs for Autonomous Drone Navigation

In this work we showcase the design and assessment of the performance of a multi-camera UAV, when coupled with state-of-the-art planning and mapping algorithms for autonomous navigation. The system leverages state-of-the-art receding horizon exploration techniques for Next-Best-View (NBV) planning with 3D and semantic information, provided by a reconfigurable multi stereo camera system. We employ our approaches in an autonomous drone-based inspection task and evaluate them in an autonomous exploration and mapping scenario. We discuss the advantages and limitations of using multi stereo camera flying systems, and the trade-off between number of cameras and mapping performance.

==> compile.sh <==
#!/bin/sh
rm main.pdf
NAME=main

# 1. compile the document with LaTeX
pdflatex -synctex=1 $NAME #-interaction=nonstopmode

# 2. run Biber
pdflatex $NAME
biber $NAME 

# 3. recompile with LaTeX twice
pdflatex $NAME
pdflatex $NAME
